Electroweak Gauge Boson Parton Distribution Functions

Transverse and longitudinal electroweak gauge boson parton distribution functions (PDFs) are computed in terms of deep-inelastic scattering structure functions, following the recently developed method to determine the photon PDF. The calculation provides initial conditions at the electroweak scale for PDF evolution to higher energies. Numerical results for the $W^\pm$ and $Z$ transverse, longitudinal and polarized PDFs, as well as the $\gamma Z$ transverse and polarized PDFs are presented.

==> anc/1000.dat <==
# Columns: x W+T W-T ZT ZgT W+D W-D ZD ZgD W+L W-L ZL
# v2
#
1e-05 48262.023 47228.382 38627.432 14053.912 -65.618003 22.084851 -13.309853 -14.732368 7734.891 7479.432 6637.1616
1.1208369e-05 41248.754 40327.129 32993.291 12011.709 -58.706754 18.144243 -12.389651 -13.739484 6636.1244 6408.3698 5687.8714
1.2562754e-05 35249.206 34427.491 28175.904 10264.514 -52.593596 14.798159 -11.533204 -12.813968 5692.7746 5489.7339 4873.646
1.4080798e-05 30117.791 29385.195 24057.691 8770.0004 -47.176449 11.958572 -10.736054 -11.951166 4882.9843 4701.9766 4175.3637
1.5782278e-05 25729.615 25076.496 20537.833 7491.8525 -42.366442 9.5496309 -9.9940914 -11.146839 4187.9154 4026.5527 3576.6053
1.768936e-05 21977.725 21395.474 17530.009 6398.9545 -38.084326 7.5044121 -9.303439 -10.39689 3591.3762 3447.5383 3063.2448
1.9826888e-05 18770.361 18251.327 14960.213 5464.6366 -34.262652 5.7666906 -8.6605438 -9.697708 3079.4451 2951.2346 2623.1563
2.2222708e-05 16028.841 15566.182 12764.963 4665.9918 -30.8458 4.2913041 -8.0621219 -9.0457776 2640.1571 2525.8834 2245.9257
2.4908031e-05 13685.754 13273.365 10889.898 3983.3889 -27.785594 3.0396765 -7.5051545 -8.4379696 2263.2392 2161.3937 1922.6115
2.7917841e-05 11683.399 11315.857 9288.5521 3400.0561 -25.042283 1.9811762 -6.9867732 -7.8712611 1939.8637 1849.1007 1645.5434
3.1291346e-05 9972.4379 9644.8658 7921.1349 2901.6066 -22.58131 1.0896374 -6.5043429 -7.342891 1662.4585 1581.5773 1408.1417
3.5072496e-05 8510.6355 8218.7015 6753.6655 2475.7549 -20.372056 0.34254265 -6.0553304 -6.8501757 1424.5168 1352.4467 1204.7583
3.9310548e-05 7261.889 7001.7489 5757.0802 2111.9879 -18.387394 -0.2796923 -5.6373768 -6.3906314 1220.4505 1156.2386 1030.5491
4.4060714e-05 6195.321 5963.5237 4906.5181 1801.306 -16.603576 -0.79389187 -5.2483089 -5.9619628 1045.4617 988.25374 881.355
4.9384874e-05 5284.4887 5077.9685 4180.7198 1536.0122 -14.999337 -1.2149249 -4.8861182 -5.5620652 895.42797 844.46577 753.60645
5.535239e-05 4506.7831 4322.7935 3561.5014 1309.516 -13.556672 -1.5549692 -4.5489625 -5.1890211 766.80417 721.41138 644.23604
6.2041002e-05 3842.85 3678.9549 3033.3182 1116.1803 -12.260516 -1.8238189 -4.2351805 -4.8411086 656.55756 616.12723 550.62374
6.9537845e-05 3276.1522 3130.1619 2582.8875 951.18307 -11.097029 -2.0302667 -3.9431837 -4.5166343 562.07161 526.06683 470.51596
7.7940583e-05 2792.5213 2662.4967 2198.8319 810.39849 -10.054176 -2.1813777 -3.6714145 -4.213991 481.10693 449.04686 401.96597
8.7358683e-05 2379.8512 2264.0603 1871.4395 690.29542 -9.1205082 -2.2840244 -3.4184447 -3.9316577 411.73798 383.19365 343.32855
9.7914836e-05 2027.795 1924.6909 1592.4132 587.85808 -8.2844476 -2.3454954 -3.1829347 -3.6681977 352.31513 326.90383 293.17674
0.00010974656 1727.5002 1635.7032 1354.6573 500.50565 -7.5355551 -2.3722872 -2.9636622 -3.422314 301.41841 278.79969 250.29428
0.000123008 1471.4028 1389.6856 1152.1144 426.03312 -6.8642144 -2.3706696 -2.7595652 -3.1928959 257.83196 237.70172 213.63223
0.00013787191 1253.0382 1180.3018 979.60782 362.55826 -6.2618152 -2.346176 -2.5696769 -2.9789322 220.51191 202.59924 182.2969
0.00015453192 1066.8823 1002.1498 832.71938 308.46049 -5.720872 -2.3031169 -2.3929934 -2.7793791 188.56214 172.62569 155.51918
0.00017320508 908.21435 850.6141 707.67435 262.37312 -5.2348309 -2.245042 -2.2285612 -2.5932708 161.21524 147.03885 132.64235
0.00019413465 773.00232 721.75534 601.25065 223.11696 -4.7975511 -2.1751786 -2.0754648 -2.4196406 137.81051 125.20248 113.1014
0.00021759328 657.80032 612.21261 510.69709 189.68693 -4.4034573 -2.0962718 -1.9328182 -2.2575538 117.78416 106.57297 96.414747
0.00024388658 559.65931 519.11743 433.66597 161.22516 -4.0476339 -2.010905 -1.7998925 -2.1062354 100.6504 90.683151 82.168349
0.00027335708 476.07393 440.02472 368.1541 136.99878 -3.7256265 -1.9215496 -1.6760901 -1.9650028 85.99409 77.135121 70.008111
0.00030638871 404.89625 372.84809 312.4522 116.38242 -3.4336394 -1.83013 -1.5608222 -1.8332399 73.459087 65.586668 59.631261
0.00034341177 344.29646 315.81144 265.10449 98.842463 -3.1682501 -1.738149 -1.453494 -1.7103091 62.740139 55.746238 50.778299
0.00038490859 292.71194 267.39914 224.86804 83.923589 -2.9264853 -1.6467771 -1.3535456 -1.5956046 53.575521 47.364576 43.227536
0.00043141976 248.81003 226.32224 190.68421 71.237316 -2.7056535 -1.5567837 -1.2603802 -1.4885021 45.741316 40.225629 36.788784
0.00048355119 211.45375 191.48051 161.64973 60.452147 -2.5034397 -1.4687833 -1.1734683 -1.3884167 39.04542 34.149389 31.299914
0.00054198202 179.67296 161.93791 136.99623 51.285614 -2.3179077 -1.3832687 -1.0923712 -1.2948606 33.323318 28.97858 26.621752
0.00060747345 152.63998 136.89682 116.06811 43.49689 -2.1473737 -1.300611 -1.0166903 -1.2073889 28.434229 24.580064 22.635776
0.00068087867 129.64964 115.679 98.306699 36.880176 -1.9904393 -1.221087 -0.94608061 -1.125618 24.257668 20.839859 19.240425
0.00076315395 110.10099 97.707355 83.237485 31.260911 -1.8458755 -1.1448972 -0.88023276 -1.0492044 20.690075 17.660536 16.349009
0.00085537111 93.481774 82.491168 70.455735 26.48982 -1.7125561 -1.0721541 -0.81883435 -0.97780411 17.643414 14.95903 13.887391
0.00095873152 79.355739 69.612592 59.617741 22.440019 -1.5894613 -1.0029173 -0.76159004 -0.91109263 15.042046 12.664562 11.792295
0.0010745817 67.350963 58.717802 50.429872 19.003447 -1.4756759 -0.93718456 -0.70821985 -0.84876049 12.821202 10.716467 10.00948
0.0012044308 57.150828 49.503384 42.64388 16.088055 -1.3703862 -0.87489358 -0.65845509 -0.79051224 10.925565 9.0632272 8.4930266
0.0013499705 48.485485 41.714691 36.047581 13.615473 -1.2728527 -0.81596396 -0.61204554 -0.7360704 9.3077485 7.6607733 7.2034941
0.0015130968 41.125367 35.133515 30.460867 11.519058 -1.1823781 -0.7602813 -0.56874059 -0.68516314 7.9272772 6.4715422 6.1071642
0.0016959347 34.8747 29.574926 25.730515 9.7419911 -1.0983495 -0.70773664 -0.52831911 -0.63754467 6.7495139 5.4635989 5.1754184
0.0019008662 29.567284 24.882128 21.726543 8.2361012 -1.0202079 -0.65826161 -0.49058934 -0.59300423 5.7448417 4.6096665 4.3837751
0.002130561 25.061419 20.921959 18.338241 6.9603434 -0.94746628 -0.61177313 -0.45537752 -0.55134819 4.8879852 3.8865617 3.7113783
0.0023880114 21.236688 17.581573 15.472133 5.8798551 -0.87969934 -0.5681485 -0.42251709 -0.51238821 4.157331 3.2745374 3.1404375
0.0026765714 17.990608 14.765237 13.048174 4.9650024 -0.81653237 -0.52726139 -0.39185518 -0.47595676 3.5343971 2.7567953 2.6558335
0.003 15.236056 12.391852 10.998884 4.1906254 -0.75760915 -0.48894737 -0.36323308 -0.44187829 3.0034127 2.319036 2.2446346
0.0033625107 12.899022 10.392762 9.2669071 3.535345 -0.70259974 -0.45303549 -0.3364971 -0.4099781 2.5509379 1.9491065 1.8958538
0.0037688262 10.916541 8.7097941 7.8036056 2.981021 -0.65121834 -0.41938322 -0.31151897 -0.38011618 2.1653733 1.6367011 1.6001332
0.0042242395 9.2351294 7.2937169 6.5677148 2.51225 -0.6032214 -0.38786553 -0.28818715 -0.35216236 1.836964 1.3729997 1.3495087
0.0047346835 7.8093244 6.102857 5.5242595 2.1159585 -0.55838461 -0.35835498 -0.26639592 -0.32599567 1.5573112 1.1505779 1.1371925
0.0053068081 6.6005022 5.1019769 4.6436031 1.7810619 -0.51651191 -0.33072445 -0.24604753 -0.30150631 1.3192401 0.96310445 0.95741186
0.0059480664 5.5758407 4.2612586 3.9006239 1.4981479 -0.47740618 -0.30485112 -0.22704514 -0.27858546 1.1166461 0.80518145 0.80526385
0.0066668123 4.7074994 3.5555348 3.274067 1.2592437 -0.44085315 -0.28060287 -0.20928169 -0.25711698 0.9442969 0.67228063 0.67656936
0.0074724094 3.9718122 2.9635116 2.7458895 1.0575831 -0.40666587 -0.25786711 -0.19266489 -0.2369999 0.79775284 0.56051627 0.56777732
0.0083753522 3.3487063 2.4672435 2.3009013 0.8874463 -0.37467847 -0.23655953 -0.17711944 -0.21814882 0.67319767 0.46661548 0.47587786
0.0093874039 2.8211186 2.0515561 1.9261715 0.74397388 -0.3447424 -0.2166016 -0.16257577 -0.2004864 0.56739839 0.38779587 0.39829445
0.010521749 2.374571 1.7036421 1.6107811 0.62304981 -0.31672828 -0.19792195 -0.14897319 -0.18394381 0.47757908 0.32171143 0.33285341
0.011793164 1.9967336 1.4126843 1.3454753 0.52118376 -0.29051697 -0.18045412 -0.13625559 -0.168458 0.40138245 0.26636294 0.27769972
0.013218214 1.6771885 1.1695785 1.1224426 0.43542546 -0.26599545 -0.16413107 -0.12436825 -0.153968 0.33678885 0.22006165 0.231264
0.014815462 1.4070699 0.96664496 0.93507226 0.36327607 -0.24305593 -0.14888881 -0.113259 -0.14041612 0.28208245 0.18138434 0.19220943
0.016605717 1.1788688 0.7974303 0.77778292 0.30262132 -0.22160934 -0.13467426 -0.10288515 -0.12775273 0.23579342 0.14912576 0.15940006
0.018612301 0.98622348 0.65650286 0.64587902 0.25167566 -0.20157598 -0.12144018 -0.093208882 -0.11593438 0.19667144 0.12226538 0.13187801
0.020861353 0.82371836 0.5392914 0.5353659 0.20893134 -0.18288154 -0.10913916 -0.084194282 -0.10491809 0.16364719 0.099940781 0.10882177
0.023382175 0.68675696 0.44194384 0.44287091 0.1731019 -0.1654516 -0.097723996 -0.075806772 -0.094661358 0.13580912 0.081422579 0.089539158
0.026207605 0.57142973 0.36121656 0.36555052 0.14310364 -0.14922119 -0.087152296 -0.068014644 -0.085125865 0.11237712 0.066095509 0.073439298
0.029374451 0.47442223 0.2943855 0.30099769 0.11801991 -0.13413871 -0.077392637 -0.060795532 -0.076281068 0.09268772 0.053439706 0.060026485
0.032923969 0.39291719 0.23915756 0.24717798 0.097074004 -0.12014915 -0.068409659 -0.054123327 -0.068095038 0.076176179 0.043018105 0.048874672
0.0369024 0.3245315 0.19361458 0.20238057 0.079611358 -0.10720704 -0.060174069 -0.047977213 -0.060540523 0.062358285 0.034463351 0.039626066
0.041361572 0.26723789 0.15614197 0.16515791 0.065078477 -0.095262435 -0.052651809 -0.042333039 -0.053587862 0.050824257 0.027463529 0.031977648
0.046359576 0.21932065 0.12538806 0.13429207 0.053007514 -0.084266836 -0.045807693 -0.037166356 -0.047207732 0.041222696 0.021756907 0.025671883
0.051961524 0.17932127 0.10021711 0.10875298 0.043003106 -0.074169175 -0.039603451 -0.032450817 -0.041369145 0.033254848 0.017123626 0.020491202
0.058240394 0.1460047 0.079680175 0.087674673 0.034732026 -0.064924722 -0.034004048 -0.028162959 -0.036044229 0.026665741 0.013379882 0.016251877
0.065277984 0.11832186 0.062982284 0.070326341 0.027912719 -0.056487856 -0.028973276 -0.024278671 -0.031204513 0.02123905 0.01037018 0.012797918
0.073165974 0.09538365 0.049458134 0.056092548 0.022307713 -0.048817149 -0.024477271 -0.020775549 -0.026823923 0.016790614 0.007964969 0.0099978495
0.082007124 0.076436305 0.038551513 0.044455105 0.017716609 -0.04187383 -0.020484501 -0.017632811 -0.022878093 0.013162042 0.0060553005 0.0077410167
0.091916612 0.060839718 0.029798147 0.034977482 0.01397048 -0.035614744 -0.016959747 -0.014827044 -0.019340002 0.010220655 0.0045507604 0.0059336895
0.10302353 0.048053755 0.022812277 0.02729434 0.010927469 -0.030000628 -0.013871767 -0.012337071 -0.016185588 0.0078521751 0.0033755532 0.0044971035
0.11547258 0.037621819 0.017273124 0.021098911 0.008468436 -0.02499625 -0.011192198 -0.010143869 -0.013392821 0.0059602392 0.0024667473 0.0033649965
0.12942593 0.029158217 0.012914084 0.016134376 0.0064934822 -0.020567202 -0.0088915581 -0.0082282465 -0.010939893 0.0044628155 0.0017720049 0.0024815833
0.14506536 0.022337278 0.0095142709 0.012185551 0.004918583 -0.016680926 -0.0069411007 -0.0065717518 -0.0088059118 0.0032902033 0.0012479743 0.0018001225
0.16259461 0.016883871 0.0068901751 0.0090720264 0.0036733422 -0.013305687 -0.0053119565 -0.0051560582 -0.0069700872 0.0023831164 0.00085881849 0.0012813538
0.18224204 0.012565007 0.0048892757 0.0066423172 0.0026986066 -0.010410351 -0.0039736721 -0.0039626099 -0.0054113734 0.0016914183 0.00057507981 0.0008924504
0.2042636 0.0091831739 0.0033853812 0.0047692055 0.0019446441 -0.0079632769 -0.0028942248 -0.002972279 -0.0041080031 0.0011726215 0.00037269911 0.00060608502
0.22894618 0.0065704608 0.0022743457 0.0033459099 0.0013696356 -0.0059318896 -0.0020420996 -0.0021659906 -0.0030376751 0.00079103759 0.00023215884 0.00039963753
0.25661133 0.0045835432 0.0014717083 0.0022831488 0.00093856842 -0.0042818504 -0.0013865605 -0.0015248195 -0.0021773588 0.00051674762 0.00013772338 0.00025451468
0.28761945 0.0031015674 0.00090844542 0.0015067012 0.00062224549 -0.0029770582 -0.00089843587 -0.0010297511 -0.0015038684 0.00032493304 7.6831581e-05 0.00015552016
0.3223745 0.0020221567 0.00052769496 0.00095448052 0.00039618743 -0.0019781333 -0.00054953687 -0.00066110682 -0.00099325335 0.000195188 3.9562102e-05 9.0436754e-05
0.36132924 0.0012591003 0.00028265933 0.00057481837 0.00023991844 -0.0012444739 -0.00031381408 -0.00039941461 -0.00062184144 0.00011092719 1.8241472e-05 4.9518713e-05
0.40499115 0.00074006962 0.0001348801 0.00032482573 0.00013639771 -0.00073308792 -0.00016591767 -0.00022462409 -0.00036547412 5.8919647e-05 7.1090923e-06 2.5190614e-05
0.45392903 0.00040522157 5.3203988e-05 0.0001694382 7.1612553e-05 -0.00039864807 -8.0963805e-05 -0.00011596628 -0.00019943838 2.8779667e-05 2.034059e-06 1.1707235e-05
0.50878041 0.00020256961 1.4513567e-05 7.993764e-05 3.3987636e-05 -0.00019515824 -3.6600415e-05 -5.3733115e-05 -9.9040983e-05 1.2615529e-05 2.1043549e-07 4.8631762e-06
0.57025987 8.9635575e-05 7.5236407e-07 3.3286422e-05 1.4181707e-05 -8.2104056e-05 -1.5674602e-05 -2.1476207e-05 -4.3170613e-05 4.7928431e-06 -1.9446999e-07 1.7476134e-06
0.63916831 3.3633836e-05 -2.0791224e-06 1.171797e-05 4.9586893e-06 -2.7585503e-05 -6.4554491e-06 -6.8984922e-06 -1.5702618e-05 1.4831979e-06 -1.4515092e-07 5.123284e-07
0.71640343 9.6017133e-06 -1.182768e-06 3.1679063e-06 1.3256389e-06 -6.7547543e-06 -2.0332041e-06 -1.5952025e-06 -4.2720131e-06 3.3128676e-07 -4.9793433e-08 1.0854789e-07
0.80297141 1.7122587e-06 -3.1999286e-07 5.2710119e-07 2.2036013e-07 -1.0590571e-06 -3.5832869e-07 -2.2319726e-07 -7.3068604e-07 4.1442698e-08 -8.3906567e-09 1.2767189e-08
0.9 8.7685078e-08 -1.743946e-08 2.6821841e-08 1.1243439e-08 -4.3776842e-08 -1.4963844e-08 -6.8941446e-09 -3.3364885e-08 1.1014173e-09 -2.0884876e-10 3.4680783e-10


==> anc/MZ.dat <==
# Columns: x W+T W-T ZT ZgT W+D W-D ZD ZgD W+L W-L ZL
# v2
#
1e-05 -4541.2316 -4343.544 -5672.1092 448.24671 -8.8643499 4.2734216 -0.88862827 -2.9559651 7604.0958 7338.0389 6459.2075
1.1208369e-05 -3890.8397 -3714.6469 -4858.4848 388.0407 -7.8906359 3.6135851 -0.82715641 -2.7565955 6531.519 6294.3346 5542.7898
1.2562754e-05 -3333.2192 -3176.2049 -4160.9374 335.84291 -7.0358089 3.0510305 -0.7699521 -2.5707669 5609.5923 5398.1358 4755.7029
1.4080798e-05 -2855.1769 -2715.2612 -3562.9741 290.60993 -6.2844774 2.5718934 -0.71671567 -2.3975677 4817.2633 4628.7517 4079.7999
1.5782278e-05 -2445.3925 -2320.7214 -3050.4494 251.42666 -5.6232817 2.1641721 -0.66717887 -2.2361412 4136.3945 3968.3414 3499.4558
1.768936e-05 -2094.1298 -1983.0505 -2611.2012 217.50603 -5.0394323 1.8164072 -0.62106205 -2.0856773 3551.3634 3401.5565 3001.2194
1.9826888e-05 -1793.0105 -1694.058 -2234.7729 188.1617 -4.52175 1.5186622 -0.57812263 -1.9454139 3048.7181 2915.183 2573.5223
2.2222708e-05 -1534.9161 -1446.7642 -1912.2197 162.77881 -4.0613173 1.2631271 -0.5381365 -1.8146414 2616.8911 2497.8682 2206.4167
2.4908031e-05 -1313.7243 -1235.2062 -1635.8673 140.82097 -3.6502065 1.042854 -0.50091455 -1.6927483 2245.8967 2139.8543 1891.3536
2.7917841e-05 -1124.1911 -1054.2563 -1399.1447 121.82326 -3.2823973 0.85278813 -0.4662668 -1.5791231 1927.2991 1832.7584 1620.9884
3.1291346e-05 -961.82353 -899.54352 -1196.4147 105.37792 -2.9528607 0.68873799 -0.43403462 -1.4732217 1653.6338 1569.3825 1389.0132
3.5072496e-05 -822.76048 -767.30381 -1022.8343 91.140454 -2.6572137 0.54717508 -0.40404983 -1.374506 1418.6182 1343.5453 1190.0081
3.9310548e-05 -703.67597 -654.30141 -874.23973 78.815359 -2.3915885 0.42507224 -0.37614522 -1.282461 1216.8267 1149.9331 1019.315
4.4060714e-05 -601.72047 -557.76657 -747.05855 68.146019 -2.1526122 0.3198125 -0.35016854 -1.1966192 1043.579 983.98146 872.93013
4.9384874e-05 -514.44282 -475.32038 -638.23395 58.911613 -1.9371087 0.22895102 -0.32597148 -1.1165348 894.86077 841.7681 747.41426
5.535239e-05 -439.74709 -404.92924 -545.1339 50.918909 -1.742456 0.1504988 -0.30342668 -1.041816 767.21748 719.92603 639.82484
6.2041002e-05 -375.82645 -344.84505 -465.50025 44.002944 -1.5667833 0.083091567 -0.28243804 -0.97213061 657.6767 615.55216 547.58317
6.9537845e-05 -321.13896 -293.57544 -397.40236 38.01903 -1.4083726 0.02547902 -0.26292004 -0.90716473 563.68509 526.16956 468.54669
7.7940583e-05 -274.35767 -249.83941 -339.18086 32.842587 -1.266106 -0.022929885 -0.24476824 -0.84659154 483.05534 449.64104 400.82904
8.7358683e-05 -234.34809 -212.5426 -289.41551 28.365029 -1.1389458 -0.06269959 -0.22789052 -0.79011185 413.87893 384.13323 342.81951
9.7914836e-05 -200.13536 -180.74592 -246.88716 24.492627 -1.0254494 -0.094755019 -0.21217843 -0.73741574 354.55523 328.07332 293.13723
0.00010974656 -170.886 -153.64942 -210.55417 21.144027 -0.9243105 -0.11990791 -0.19752912 -0.68821302 303.68379 280.11098 250.59632
0.000123008 -145.88465 -130.56464 -179.52007 18.248934 -0.83415864 -0.13918763 -0.1838779 -0.64228102 260.06762 239.08693 214.17743
0.00013787191 -124.5183 -110.90485 -153.01917 15.74637 -0.75370889 -0.15364231 -0.17119163 -0.59943925 222.67814 204.0075 183.00681
0.00015453192 -106.26163 -94.167678 -130.39464 13.583602 -0.68193557 -0.16401018 -0.15941713 -0.55949805 190.63157 174.01903 156.33356
0.00017320508 -90.664587 -79.923303 -111.08423 11.715067 -0.61802547 -0.17084332 -0.14850554 -0.52228544 163.16841 148.39013 133.51423
0.00019413465 -77.341998 -67.804789 -94.606618 10.101207 -0.56115342 -0.17464679 -0.13839072 -0.48760662 139.63761 126.49318 113.99647
0.00021759328 -65.964 -57.49835 -80.549405 8.7074652 -0.51051585 -0.17580163 -0.12896993 -0.45523645 119.47926 107.79014 97.306208
0.00024388658 -56.24852 -48.736486 -68.560603 7.504277 -0.46539849 -0.17471666 -0.12017311 -0.42500379 102.21283 91.820075 83.037516
0.00027335708 -47.954174 -41.290409 -58.338184 6.4657767 -0.42511063 -0.17191718 -0.11197717 -0.39678242 87.425713 78.187499 70.841627
0.00030638871 -40.874558 -34.965437 -49.624764 5.5695213 -0.38907721 -0.16783001 -0.10436021 -0.37045934 74.764288 66.554166 60.420165
0.00034341177 -34.832729 -29.594766 -42.199188 4.7963098 -0.3567845 -0.16281779 -0.09729852 -0.34592664 63.924705 56.630042 51.517254
0.00038490859 -29.677597 -25.036416 -35.873259 4.1293044 -0.3277965 -0.15718541 -0.090774712 -0.32308201 54.646414 48.166784 43.913501
0.00043141976 -25.279645 -21.169029 -30.485345 3.5541897 -0.30167186 -0.15110153 -0.084725108 -0.30177548 46.705882 40.951811 37.420896
0.00048355119 -21.528251 -17.889209 -25.897639 3.0584331 -0.2780221 -0.14470052 -0.079087239 -0.2818722 39.911382 34.803091 31.878369
0.00054198202 -18.328874 -15.108886 -21.992368 2.6312298 -0.25653872 -0.1381079 -0.073821688 -0.26326309 34.098461 29.564896 27.14858
0.00060747345 -15.600854 -12.753144 -18.669044 2.2631431 -0.23695196 -0.13142791 -0.068893367 -0.24584888 29.126226 25.104007 23.113021
0.00068087867 -13.275201 -10.758126 -15.841806 1.9460772 -0.21906201 -0.12474971 -0.064282165 -0.22955673 24.873789 21.306568 19.670899
0.00076315395 -11.29292 -9.0694043 -13.437432 1.6730361 -0.20272112 -0.11815006 -0.059980174 -0.21432865 21.237566 18.075034 16.735789
0.00085537111 -9.6036723 -7.6406993 -11.393224 1.4379638 -0.18778079 -0.1116836 -0.0559716 -0.20009935 18.128835 15.326215 14.233611
0.00095873152 -8.1643532 -6.4325464 -9.6557836 1.2356532 -0.17410013 -0.10539345 -0.052237932 -0.18680335 15.471589 12.988908 12.101217
0.0010745817 -6.9382008 -5.4114559 -8.1795625 1.0615897 -0.16155786 -0.099313278 -0.048763485 -0.17438255 13.200487 11.002339 10.284425
0.0012044308 -5.8938312 -4.5488701 -6.9256528 0.91188692 -0.15004715 -0.093462426 -0.04553182 -0.16277861 11.259903 9.3145617 8.7370032
0.0013499705 -5.0044561 -3.8206055 -5.8609543 0.78316772 -0.13947628 -0.0878533 -0.042529263 -0.1519383 9.6019662 7.8812622 7.4193786
0.0015130968 -4.2472125 -3.2060699 -4.957193 0.67253416 -0.12975066 -0.082480464 -0.039733891 -0.14180265 8.1857552 6.664579 6.2977761
0.0016959347 -3.6026222 -2.6878326 -4.190329 0.57746357 -0.12078935 -0.077335371 -0.03712641 -0.13231904 6.9762297 5.6322435 5.3433174
0.0019008662 -3.0540478 -2.251062 -3.5398544 0.49578887 -0.1125093 -0.072430226 -0.034692569 -0.12344323 5.9434176 4.7567241 4.5313475
0.002130561 -2.587298 -1.8832048 -2.9883244 0.42563425 -0.10483827 -0.06777877 -0.032421258 -0.11513617 5.0616483 4.0145467 3.8408155
0.0023880114 -2.1902884 -1.5735999 -2.5208813 0.36538939 -0.09771984 -0.063385996 -0.030303351 -0.10736329 4.3089844 3.3857128 3.2537523
0.0026765714 -1.8527142 -1.3132251 -2.1248727 0.3136583 -0.091110664 -0.059259736 -0.02833436 -0.1000954 3.6666476 2.8531931 2.7548275
0.003 -1.5657757 -1.0944393 -1.7895434 0.26924381 -0.084966239 -0.055388806 -0.026503466 -0.093297086 3.118586 2.4024685 2.3309584
0.0033625107 -1.3219746 -0.9107491 -1.5057376 0.23111635 -0.0792418 -0.05175144 -0.024795471 -0.086931222 2.6510583 2.0211912 1.9709952
0.0037688262 -1.1149202 -0.75667339 -1.2656679 0.19838657 -0.073900279 -0.048332861 -0.023199453 -0.080966251 2.2523363 1.6988561 1.6654182
0.0042242395 -0.93915816 -0.62756096 -1.062708 0.17029432 -0.068910216 -0.045123807 -0.021707934 -0.075375028 1.9123818 1.4265048 1.4061264
0.0047346835 -0.79004708 -0.51948678 -0.89123223 0.14618117 -0.064246522 -0.042114473 -0.020314756 -0.070134201 1.622618 1.1965493 1.1862024
0.0053068081 -0.66362472 -0.42912481 -0.74645219 0.12548458 -0.059896216 -0.039294555 -0.0190173 -0.06522452 1.3757112 1.0025206 0.99976337
0.0059480664 -0.55652468 -0.35367504 -0.62431132 0.10771643 -0.055845175 -0.036653919 -0.017812615 -0.06062651 1.1653996 0.83892627 0.84179195
0.0066668123 -0.46586447 -0.29076045 -0.52134718 0.092463577 -0.052064606 -0.03417149 -0.01668891 -0.056313559 0.98632799 0.70110305 0.7080141
0.0074724094 -0.38919663 -0.23838354 -0.43463359 0.079365767 -0.048529995 -0.031828886 -0.015635966 -0.052262332 0.83392572 0.58508495 0.59479736
0.0083753522 -0.32442586 -0.19484829 -0.36167692 0.068119036 -0.045217818 -0.029615689 -0.014646235 -0.048453228 0.70428327 0.4875128 0.4990458
0.0093874039 -0.26976787 -0.1587258 -0.30035734 0.058461161 -0.042107867 -0.027523147 -0.013713376 -0.044869309 0.59406255 0.40553343 0.41812134
0.010521749 -0.22370312 -0.12881277 -0.2488792 0.050165958 -0.039184927 -0.025544901 -0.01283304 -0.041496784 0.50041044 0.33672641 0.3497835
0.011793164 -0.18494276 -0.10410043 -0.20572329 0.043038485 -0.036437386 -0.023675731 -0.012002174 -0.038324374 0.42089518 0.27904107 0.29212497
0.013218214 -0.15238503 -0.083737194 -0.16959777 0.036911501 -0.033851039 -0.021908698 -0.011216347 -0.035339456 0.35342931 0.23074031 0.24352557
0.014815462 -0.12509257 -0.067008434 -0.13940994 0.031642403 -0.031410616 -0.020235004 -0.010469584 -0.032529157 0.29624307 0.19035554 0.20260366
0.016605717 -0.10226601 -0.053312367 -0.11423172 0.027109128 -0.029105056 -0.018649048 -0.0097581756 -0.029883466 0.24781725 0.15663791 0.16818963
0.018612301 -0.083216767 -0.042136742 -0.093274881 0.02320947 -0.026927019 -0.01714771 -0.0090801047 -0.027395108 0.20685569 0.12853557 0.1392892
0.020861353 -0.067361436 -0.033054149 -0.075868015 0.019854798 -0.024868453 -0.015726986 -0.0084330007 -0.025056227 0.17224985 0.10515605 0.11505201
0.023382175 -0.054202831 -0.02570427 -0.061445249 0.016969005 -0.02292056 -0.01438146 -0.0078138893 -0.022858042 0.14305396 0.085744662 0.094759153
0.026207605 -0.043319817 -0.019787155 -0.049527132 0.014486113 -0.021075232 -0.01310593 -0.0072198011 -0.020792702 0.11845952 0.069662903 0.077798626
0.029374451 -0.034352739 -0.015050376 -0.039710999 0.012350134 -0.019329355 -0.011900128 -0.006651007 -0.018855824 0.097776953 0.056372544 0.063651953
0.032923969 -0.026999297 -0.011285116 -0.031652802 0.010511975 -0.017678353 -0.010761892 -0.00610664 -0.017041965 0.080418117 0.045418561 0.05187812
0.0369024 -0.020998224 -0.0083144548 -0.02506337 0.008930866 -0.01612096 -0.0096922132 -0.0055878566 -0.015348183 0.065880364 0.036417321 0.042104059
0.041361572 -0.016130136 -0.0059920319 -0.019698686 0.007570965 -0.014654618 -0.0086907489 -0.0050950795 -0.013770526 0.05373648 0.029044716 0.034011642
0.046359576 -0.012207156 -0.0041952891 -0.015352126 0.0064020043 -0.013276528 -0.0077564543 -0.0046282988 -0.012304573 0.043617283 0.02302888 0.027332577
0.051961524 -0.0090708638 -0.0028232404 -0.011850142 0.0053975901 -0.011982102 -0.0068866875 -0.0041864647 -0.010944896 0.035213427 0.018140383 0.021839306
0.058240394 -0.0065863999 -0.0017917948 -0.0090463233 0.0045356147 -0.010768379 -0.0060796115 -0.0037691703 -0.0096872005 0.028258482 0.014186414 0.017339168
0.065277984 -0.0046396906 -0.0010311892 -0.0068174364 0.0037964915 -0.0096317825 -0.005332709 -0.0033756615 -0.0085267069 0.022526168 0.011004639 0.013668368
0.073165974 -0.003134653 -0.00048434021 -0.0050603125 0.0031637332 -0.0085693471 -0.0046437208 -0.0030053369 -0.0074589172 0.017821826 0.0084594134 0.010689257
0.082007124 -0.0019897326 -0.00010442516 -0.0036882843 0.0026229429 -0.0075796421 -0.004011516 -0.0026584346 -0.0064804827 0.013981731 0.0064367112 0.0082851256
0.091916612 -0.0011374243 0.00014638832 -0.0026295193 0.0021615321 -0.0066589941 -0.0034331377 -0.0023339187 -0.0055866131 0.010865796 0.0048414666 0.0063574995
0.10302353 -0.00052041482 0.00029922858 -0.0018236904 0.0017688595 -0.0058039586 -0.0029062559 -0.0020308778 -0.0047729562 0.0083545156 0.0035941761 0.0048234716
0.11547258 -9.0663317e-05 0.00037908355 -0.0012206831 0.0014356909 -0.0050125575 -0.0024300832 -0.0017493356 -0.0040364384 0.006346671 0.0026286737 0.003613192
0.12942593 0.0001921611 0.00040630076 -0.00077870686 0.0011541605 -0.0042828527 -0.0020032779 -0.0014891286 -0.0033737984 0.0047559551 0.0018898526 0.0026673998
0.14506536 0.00036186091 0.00039718293 -0.00046308145 0.00091750786 -0.003613707 -0.0016248395 -0.0012503832 -0.002782202 0.0035090356 0.0013320099 0.0019369752
0.16259461 0.00044668458 0.0003646054 -0.00024509155 0.0007199242 -0.0030043564 -0.001293963 -0.0010333958 -0.002259032 0.0025435417 0.00091733381 0.0013802042
0.18224204 0.00047006001 0.00031836654 -0.00010121916 0.00055630497 -0.0024545639 -0.001009226 -0.00083839846 -0.00180171 0.0018065793 0.00061469609 0.0009622684
0.2042636 0.00045119459 0.00026583986 -1.2306741e-05 0.0004221839 -0.0019643328 -0.00076807831 -0.00066534088 -0.0014071848 0.0012533381 0.00039862567 0.00065413008
0.22894618 0.00040559601 0.00021219358 3.6968263e-05 0.00031357185 -0.0015337671 -0.00056760486 -0.00051411574 -0.0010722854 0.00084602616 0.00024843398 0.00043170299
0.25661133 0.00034515799 0.00016136779 5.8755141e-05 0.0002269153 -0.001162641 -0.00040451665 -0.00038455115 -0.00079332991 0.00055297637 0.00014743962 0.00027514842
0.28761945 0.00027905649 0.00011621583 6.2667368e-05 0.00015909908 -0.00085044121 -0.00027560029 -0.00027645326 -0.00056648711 0.00034787354 8.227396e-05 0.00016824997
0.3223745 0.00021407246 7.8505389e-05 5.6081465e-05 0.00010730408 -0.00059545883 -0.00017727974 -0.00018915717 -0.0003873234 0.00020903589 4.2366261e-05 9.7890664e-05
0.36132924 0.0001549769 4.9008461e-05 4.4470884e-05 6.8950447e-05 -0.00039525551 -0.0001062029 -0.00012183778 -0.00025126172 0.00011882086 1.9527407e-05 5.3618836e-05
0.40499115 0.00010476644 2.7594334e-05 3.1639077e-05 4.1651241e-05 -0.00024605591 -5.8622757e-05 -7.3105318e-05 -0.00015315069 6.3113748e-05 7.6024495e-06 2.7280747e-05
0.45392903 6.5492519e-05 1.321791e-05 2.0132793e-05 2.3262251e-05 -0.00014193475 -2.9662604e-05 -4.0397646e-05 -8.6870265e-05 3.0822312e-05 2.1695892e-06 1.2676882e-05
0.50878041 3.7308569e-05 4.7199361e-06 1.1310684e-05 1.175349e-05 -7.4221156e-05 -1.3791241e-05 -2.015728e-05 -4.5065203e-05 1.3504178e-05 2.2065827e-07 5.2632857e-06
0.57025987 1.8740232e-05 9.7077991e-07 5.5456937e-06 5.2334425e-06 -3.3590345e-05 -6.048357e-06 -8.758879e-06 -2.0605035e-05 5.1258751e-06 -2.0985133e-07 1.8893692e-06
0.63916831 8.0619394e-06 -2.8005876e-07 2.301446e-06 1.959752e-06 -1.2191353e-05 -2.6700852e-06 -3.0939925e-06 -7.9274112e-06 1.5838512e-06 -1.5549001e-07 5.5283134e-07
0.71640343 2.6632376e-06 -2.8440356e-07 7.4447689e-07 5.6657704e-07 -3.2177455e-06 -9.3694821e-07 -7.926684e-07 -2.2957564e-06 3.5294502e-07 -5.3139962e-08 1.1677829e-07
0.80297141 5.6119255e-07 -9.977328e-08 1.5122574e-07 1.0407562e-07 -5.5906435e-07 -1.8697461e-07 -1.2797384e-07 -4.268138e-07 4.398091e-08 -8.9084544e-09 1.3671078e-08
0.9 3.6194532e-08 -7.2969279e-09 9.9450605e-09 6.1391148e-09 -2.7775829e-08 -9.7210401e-09 -5.3296332e-09 -2.2565443e-08 1.16118e-09 -2.201068e-10 3.6823357e-10


==> anc/README <==
Data files for plots.

1000.dat is for mu=1000 GeV
MZ.dat is for mu=MZ

Columns are:

x W+T W-T ZT ZgT \Delta{W+T} \Delta{W-T} \Delta{ZT} \Delta{ZgT} W+L W-L ZL


T = transverse
L = longitudinal
\Delta = polarized
Zg = Z \gamma

Change from arXiv_v1: running of \sin^2\theta and couplings between MZ and 1000 GeV included.
These are formally higher order.

